Some models are useful, but how do we know which ones? Towards a unified Bayesian model taxonomy

Probabilistic (Bayesian) modeling has experienced a surge of applications in almost all quantitative sciences and industrial areas. This development is driven by a combination of several factors, including better probabilistic estimation algorithms, flexible software, increased computing power, and a growing awareness of the benefits of probabilistic learning. However, a principled Bayesian model building workflow is far from complete and many challenges remain. To aid future research and applications of a principled Bayesian workflow, we ask and provide answers for what we perceive as two fundamental questions of Bayesian modeling, namely (a) "What actually is a Bayesian model?" and (b) "What makes a good Bayesian model?". As an answer to the first question, we propose the PAD model taxonomy that defines four basic kinds of Bayesian models, each representing some combination of the assumed joint distribution of all (known or unknown) variables (P), a posterior approximator (A), and training data (D). As an answer to the second question, we propose ten utility dimensions according to which we can evaluate Bayesian models holistically, namely, (1) causal consistency, (2) parameter recoverability, (3) predictive performance, (4) fairness, (5) structural faithfulness, (6) parsimony, (7) interpretability, (8) convergence, (9) estimation speed, and (10) robustness. Further, we propose two example utility decision trees that describe hierarchies and trade-offs between utilities depending on the inferential goals that drive model building and testing.

==> graphics/SBC_plots.R <==
library(SBC)
library(posterior)
library(ggplot2)
library(patchwork)
library(bayesplot)
library(extrafont)
loadfonts(device = "pdf")
theme_set(theme_default())
# color_scheme_set(scheme = "red")

Nsim <- 100
S <- 999


set.seed(12345)
x_unif <- round(runif(Nsim) * S) + 1
hist(x_unif)

set.seed(12)
x_over <- round(rbeta(Nsim, 1.5, 2) * S) + 1
hist(x_over)

set.seed(1221112)
x_narrow <- round(rbeta(Nsim, 0.5, 0.5) * S) + 1
hist(x_narrow)

names_x <- c("x_a_unif", "x_b_over", "x_c_narrow")

ranks <- data.frame(
 sim_id = rep(1:Nsim, length(names_x)),
 variable = factor(
   rep(names_x, each = Nsim),
   levels = names_x
 ),
 rank = c(x_unif, x_over, x_narrow)
)

gg1 <- ggplot(ranks, aes(rank)) +
 geom_histogram(fill = "#8F2727", color = "black", binwidth = 100, alpha = 0.8) +
 facet_wrap("variable") +
 theme(legend.title=element_blank(),
       strip.text.x = element_blank(),
       axis.title.y = element_blank(),
       text = element_text(size = 16, family = "Palatino")) +
 NULL

gg2 <- plot_ecdf_diff(ranks, max_rank = S + 1) +
 scale_fill_manual(values = c("#8F2727")) +
 scale_color_manual(values = c("black", "darkgray")) +
 guides(color = "none", fill = "none") +
 theme(legend.title=element_blank(),
       strip.text.x = element_blank(),
       text = element_text(size = 16, family = "Palatino")) +
 NULL

gg1 / gg2

ggsave("graphics/SBC_plots.pdf", width = 10, height = 5)


==> graphics/convergence_plots.R <==
library(bayesplot)
library(ggplot2)
library(patchwork)
library(extrafont)
loadfonts(device = "pdf")
# color_scheme_set("red")
color_values <- c("#27378F", "#278F5D", "#7C278F", "#8F2727")

x <- example_mcmc_draws(chains = 4, params = 6)
x <- x[,,c("sigma", "beta[2]")]
dimnames(x)[[3]] <- c("mu", "sigma")


mcmc_trace(x, pars = c("mu", "sigma")) +
  guides(color = "none") +
  scale_color_manual(values = color_values) +
  mcmc_rank_ecdf(x, pars = c("mu", "sigma"), prob = 0.99, plot_diff = TRUE) +
  scale_color_manual(values = color_values) +
  plot_layout(guides='collect') &
  theme(legend.position='bottom',
        legend.text = element_text(size = 16, family = "Palatino"),
        text = element_text(size = 16, family = "Palatino"))

ggsave("graphics/convergence_plots.pdf", width = 10, height = 3)


==> graphics/parsimony_plots.R <==
library(ggplot2)
library(patchwork)
library(extrafont)
loadfonts(device = "pdf")
theme_set(bayesplot::theme_default())

set.seed(12354)
x <- 0:10
breaks <- seq(0, 10, 2)
y <- 1 + 0.3*x^2 + rnorm(length(x), 0, 0.5)
dat <- data.frame(x, y)

gg1 <- ggplot(dat, aes(x, y)) +
 geom_smooth(method = "lm", formula = y~ x, color = "darkgrey", fill = "#8F2727", alpha = 0.7)+
 geom_point() +
 scale_x_continuous(breaks = breaks) +
 theme(text = element_text(size = 16, family = "Palatino"))

gg2 <- ggplot(dat, aes(x, y)) +
 geom_smooth(method = "lm", formula = y~ x +I(x^2), color = "darkgrey", fill = "#8F2727", alpha = 0.7)+
 geom_point() +
 scale_x_continuous(breaks = breaks) +
 theme(text = element_text(size = 16, family = "Palatino"))

gg3 <- ggplot(dat, aes(x, y)) +
 geom_line(color = "darkgrey", alpha = 0.7, size = 1) +
 geom_point() +
 scale_x_continuous(breaks = breaks) +
 theme(text = element_text(size = 16, family = "Palatino"))

gg1 + gg2 + gg3

ggsave("graphics/parsimony_plots.pdf", width = 10, height = 3)



==> graphics/pp_checks_epi.R <==
library(tidyverse)
library(patchwork)
library(brms)
library(extrafont)
loadfonts(device = "pdf")
theme_set(bayesplot::theme_default())

current_theme <- theme(
  axis.text.y = element_blank(),
  axis.ticks.y = element_blank(),
  axis.line.y = element_blank(),
  legend.position = "bottom",
  legend.text = element_text(size = 12, family = "Palatino"),
  plot.title = element_text(size = 12, family = "Palatino"),
  axis.title = element_text(size = 12, family = "Palatino"),
  text = element_text(size = 12, family = "Palatino")
)

# gaussian model
fit_epi_gaussian <- brm(
  count ~ zAge + zBase * Trt + (1|visit),
  data = epilepsy, family = gaussian(),
  file = "models/fit_epi_gaussian", file_refit = "on_change"
 )

pp_epi_gaussian <- posterior_predict(fit_epi_gaussian, ndraws = 10) %>%
  as.data.frame() %>%
  mutate(draw = 1:n()) %>%
  gather("obs", "count", -draw)

# poisson model
fit_epi_poisson <- brm(
 count ~ zAge + zBase * Trt + (1|visit),
 data = epilepsy, family = poisson(),
 file = "models/fit_epi_poisson", file_refit = "on_change"
)

pp_epi_poisson <- posterior_predict(fit_epi_poisson, ndraws = 10) %>%
 as.data.frame() %>%
 mutate(draw = 1:n()) %>%
 gather("obs", "count", -draw)

# negbinomial model
fit_epi_negbinomial <- brm(
 count ~ zAge + zBase * Trt + (1|visit),
 data = epilepsy, family = negbinomial(),
 file = "models/fit_epi_negbinomial", file_refit = "on_change"
)

pp_epi_negbinomial <- posterior_predict(fit_epi_negbinomial, ndraws = 10) %>%
  as.data.frame() %>%
  mutate(draw = 1:n()) %>%
  gather("obs", "count", -draw)


# create the plots
gg_epi_gaussian <- ggplot(epilepsy, aes(count)) +
 geom_histogram(aes(y = ..density..), fill = "#8F2727", color = "darkgray", alpha = 0.8) +
 geom_density(aes(group = draw), data = pp_epi_gaussian, color = "black", size = 0.3) +
 labs(x = "", y = "") +
 ggtitle("Normal") +
 xlim(c(NA, 100)) +
 current_theme

gg_epi_poisson <- ggplot(epilepsy, aes(count)) +
 geom_histogram(aes(y = ..density..), fill = "#8F2727", color = "darkgray", alpha = 0.8) +
 geom_density(aes(group = draw), data = pp_epi_poisson, color = "black", size = 0.3) +
 # geom_histogram(
 #   aes(y = ..density..), data = pp_epi_poisson, fill = "white",
 #       color = "blue", alpha = 0.75
 #  ) +
 labs(x = "Number of epileptic seizures", y = "") +
 ggtitle("Poisson") +
 xlim(c(NA, 100)) +
 current_theme

gg_epi_negbinomial <- ggplot(epilepsy, aes(count)) +
 geom_histogram(aes(y = ..density..), fill = "#8F2727", color = "darkgray", alpha = 0.8) +
 geom_density(aes(group = draw), data = pp_epi_negbinomial, color = "black", size = 0.3) +
 labs(x = "", y = "") +
 ggtitle("Negative-binomial") +
 xlim(c(NA, 100)) +
 current_theme

gg_epi_gaussian + gg_epi_poisson + gg_epi_negbinomial
ggsave("graphics/pp_checks_epi.pdf", width = 8, height = 3)

